Assessing the accuracy of the Australian Senate count: Key steps for a rigorous and transparent audit

This paper explains the main principles and some of the technical details for auditing the scanning and digitisation of the Australian Senate ballot papers. We give a short summary of the motivation for auditing paper ballots, explain the necessary supporting steps for a rigorous and transparent audit, and suggest some statistical methods that would be appropriate for the Australian Senate. 22 June 2022 Update: The update includes analysis of Senate preference data from the 2022 Australian election.

==> figures/conclusions-plot.R <==
# Illustrate the possible outcomes of an error-rate-estimating audit.

library(gplots)

pdf("conclusions-plot.pdf", 6, 5)

par(mar = c(3, 4.5, 2, 2))

plot(NA, type = "n", bty = "l",
     xaxs = "i", xaxt = "n", xlim = c(0.5, 3.5), xlab = "",
     yaxs = "i", yaxt = "n", ylim = c(0,   1),   ylab = "Number of ballots")

axis(1, at = 1:3,
     labels = c("Apparently low enough",
                "Inconclusive",
                "Apparently too high"))
axis(2, at = 0, labels = "0", las = 1)
arrows(x0 = 0.5, x1 = 0.5, y0 = 0, y1 = 1, length = 0.15, angle = 20,
       xpd = TRUE)

abline(h = 0.5, lty = 2, lwd = 2, col = "darkgrey")
text(0.55, 0.52, "Apparent margin", col = "darkgrey",
     adj = c(0, 0))

plotCI(x   = 1:3,
       y   = c(0.22, 0.45, 0.8),
       uiw = 0.15,
       pch = 19,
       cex = 1.5,
       lwd = 3,
       gap = 0,
       col = "blue",
       add = TRUE)
text(2, 0.9, "Confidence intervals for the\nnumber of erroneous ballots",
     col = "blue")

dev.off()


==> tables/selection.probabilities.R <==
# Calculate selection probabilities for Bernoulli sampling for audits of
# Australian Senate elections.

selection.prob <- function(
    pop.size,
    target.samp.size  = 1000,
    minimum.prob      = 0.999,
    uniroot.tolerance = 1e-10
) {
    objective.function <- function(p)
        qbinom(1 - minimum.prob, pop.size, p) - target.samp.size

    uniroot(objective.function, c(0, 1), tol = uniroot.tolerance)$root
}

check.prob <- function(
    selection.prob,
    pop.size,
    target.samp.size  = 1000,
    minimum.prob      = 0.999
) {
    probs <- pbinom(target.samp.size - 0:1, pop.size, selection.prob,
                    lower.tail = FALSE)
    exceeds <- probs > minimum.prob

    data.frame(prob0    = probs[1],
               prob1    = probs[2],
               exceeds0 = exceeds[1],
               exceeds1 = exceeds[2])
}

popsizes <- c(nsw = 5427292,
              vic = 4305961,
              qld = 3450635,
              wa  = 1752273,
              sa  = 1244611,
              tas =  397279,
              act =  309521,
              nt  =  145335)

targets <- c(1000, 625)

table1 <- cbind(state                        = names(popsizes),
                expand.grid(pop.size         = popsizes,
                            target.samp.size = targets),
                selection.prob               = NA,
                prob0    = NA,
                prob1    = NA,
                exceeds0 = NA,
                exceeds1 = NA)

for (i in seq_len(nrow(table1))) {
    table1[i, "selection.prob"] <-
        selection.prob(table1[i, "pop.size"],
                       table1[i, "target.samp.size"])

    table1[i, 5:8] <-
        check.prob(table1[i, "selection.prob"],
                   table1[i, "pop.size"],
                   table1[i, "target.samp.size"])
}

write.csv(table1, "selection.probabilities.csv", row.names = FALSE)

